AxoNN: An asynchronous, message-driven parallel framework for extreme-scale deep learning

In the last few years, the memory requirements to train state-of-the-art neural networks have far exceeded the DRAM capacities of modern hardware accelerators. This has necessitated the development of efficient algorithms to train these neural networks in parallel on large-scale GPU-based clusters. Since computation is relatively inexpensive on modern GPUs, designing and implementing extremely efficient communication in these parallel training algorithms is critical for extracting the maximum performance. This paper presents AxoNN, a parallel deep learning framework that exploits asynchrony and message-driven execution to schedule neural network operations on each GPU, thereby reducing GPU idle time and maximizing hardware efficiency. By using the CPU memory as a scratch space for offloading data periodically during training, AxoNN is able to reduce GPU memory consumption by four times. This allows us to increase the number of parameters per GPU by four times, thus reducing the amount of communication and increasing performance by over 13%. When tested against large transformer models with 12-100 billion parameters on 48-384 NVIDIA Tesla V100 GPUs, AxoNN achieves a per-GPU throughput of 49.4-54.78% of theoretical peak and reduces the training time by 22-37 days (15-25% speedup) as compared to the state-of-the-art.

==> figs/bandwidth.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
#plt.style.use('ggplot')
from setup_plot import get_markers, setup_global, setup_local, set_aspect_ratio, get_linestyles, get_markers, get_colors
import matplotlib as mpl
from matplotlib.pyplot import gca
setup_global()
colors = get_colors()
linestyles = get_linestyles()
markers = get_markers()


def osu_reader(file_path, start_byte):
    with open(file_path, "r") as f:
        lines = f.readlines()
    start = 0
    while(lines[start].strip()[0] != str(start_byte)):
        start+=1
    data = lines[start:]
    data = [y.strip().split() for y in data]
    sizes, bw = [], []
    for y in data:
        sizes.append(int(y[0]))
        bw.append(float(y[1]))
    return sizes, bw 


def pt2pt(backend, colors, linestyles, markers, alpha=1.0):
    intra_size, intra_bw = osu_reader(f"./data/bandwidths/pt2pt/{backend}_intra.out", 1)
    inter_size, inter_bw = osu_reader(f"./data/bandwidths/pt2pt/{backend}_inter.out", 1)

    intra_latency = 1000*np.array(intra_size)/(1024*1024)/intra_bw
    inter_latency = 1000*np.array(inter_size)/(1024*1024)/inter_bw
    

    f1, = plt.plot(np.array(intra_size), intra_latency, label=f"Intra-node {backend}", color=colors[0], marker=markers[0], markerfacecolor='none', markeredgecolor=colors[0], linestyle=linestyles[0],alpha=alpha, clip_on=False)
    f2, = plt.plot(np.array(inter_size), inter_latency, label=f"Inter-node {backend}", color=colors[1], marker=markers[1], markerfacecolor='none', markeredgecolor=colors[1], linestyle=linestyles[1],alpha=alpha, clip_on=False)
    return f1, f2, inter_size[0]

def collective(backend, colors, linestyles, markers):
    intra_size, intra_lat = osu_reader(f"./data/bandwidths/collective/{backend}_intra.out", 8)
    inter_size, inter_lat = osu_reader(f"./data/bandwidths/collective/{backend}_inter.out", 8)

    inter_lat = np.array(inter_lat)/1000
    intra_lat = np.array(intra_lat)/1000

    f1, = plt.plot(np.array(intra_size), intra_lat, label=f"Intra-node {backend}", color=colors[0], marker=markers[0], markerfacecolor='none', markeredgecolor=colors[0], linestyle=linestyles[0], clip_on=False)
    f2, = plt.plot(np.array(inter_size), inter_lat, label=f"Inter-node {backend}", color=colors[1], marker=markers[1], markerfacecolor='none', markeredgecolor=colors[1], linestyle=linestyles[1], clip_on=False)
    return f1, f2, inter_size[0]

def process_xticks(ticks):
    new_ticks = []
    for tick in ticks:
        if tick < 1024:
            new_ticks.append(str(tick))
        elif tick < 1024*1024: # kilo
            new_ticks.append(str(tick//1024)+"K")
        elif tick < 1024*1024*1024: #mega
            new_ticks.append(str(tick//1024//1024)+"M")
        else:
            new_ticks.append(str(tick//1024//1024//1024)+"G")
    return new_ticks
        


mpl.rcParams['lines.markersize'] = 5
setup_local()
nccl_intra, nccl_inter, left = pt2pt('NCCL', linestyles=[linestyles[1], linestyles[1]], colors=[colors[2], colors[0]], markers=[markers[0], markers[1]], alpha=1.0)
mpi_intra, mpi_inter, left = pt2pt('MPI', linestyles=[linestyles[0], linestyles[0]], colors=[colors[2], colors[0]], markers=[markers[2], markers[3]], alpha=1.0)
region = plt.axvspan(1*1024*1024,50*1024*1024, facecolor='g', label='region of interest', alpha=0.25)
plt.legend(handles=[nccl_inter, mpi_inter, nccl_intra, mpi_intra, region])
plt.xscale('log', base=2)
plt.yscale('log', base=10)


plt.xlabel("Message size (B)")
#plt.ylim(0, 6)
plt.xlim(left)
xticks = []
while left < 1e9:
    xticks.append(left)
    left *= 8
labels = process_xticks(xticks)
plt.xticks(xticks, labels)
#plt.xticks([1e-6, 1e-5, 1e-4, 1e-3, 1e-2, 1e-1, 1, 10, 100])
plt.ylabel("Time (ms)")
plt.yticks([10**(-4), 10**(-3), 10**(-2), 10**(-1), 1, 10, 100], ["$10^{-4}$", "$10^{-3}$", "$10^{-2}$", "$10^{-1}$", "$1$", "$10^{1}$", "$10^{2}$"], fontsize=14)
set_aspect_ratio(3/5, logx=2, logy=10)
plt.title("Point-to-point Communication Latencies\n", fontsize=16)
plt.savefig("p2pbandwidth.pdf", bbox_inches='tight')

setup_local()
nccl_intra, nccl_inter, left = collective('NCCL',linestyles=[linestyles[1], linestyles[1]], colors=[colors[2], colors[0]], markers=[markers[0], markers[1]])
mpi_intra, mpi_inter, left = collective('MPI', linestyles=[linestyles[0], linestyles[0]], colors=[colors[2], colors[0]], markers=[markers[2], markers[3]])
region = plt.axvspan(10*1024*1024,500*1024*1024, facecolor='g', label='region of interest', alpha=0.25)
plt.legend(handles=[mpi_inter, mpi_intra, nccl_inter, nccl_intra, region])
plt.xscale('log', base=2)
plt.yscale('log', base=10)
plt.yticks([10**(-2), 10**(-1), 1, 10, 10**(2), 10**(3), 10**(4)], 
["$10^{-2}$", "$10^{-1}$", "$1$", "$10$", "$10^{2}$", "$10^{3}$", "$10^{4}$"], fontsize=14)
plt.xlabel("Message size per process (B)")
#plt.xticks([1e-5, 1e-4, 1e-3, 1e-2, 1e-1, 1, 10, 100, 1000])

plt.ylabel("Time (ms)")
#plt.ylim(0)
plt.xlim(left)
xticks = []
while left < 9e9:
    xticks.append(left)
    left *= 8
labels = process_xticks(xticks)
plt.xticks(xticks, labels)

set_aspect_ratio(3/5, logx=2, logy=10)
plt.title("Collective Communication Latencies\n", fontsize=16)
plt.savefig("collectivelatency.pdf", bbox_inches='tight')




    

==> figs/nccl_factor.py <==
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np 
from setup_plot import setup_global, setup_local, set_aspect_ratio,  get_colors, get_hatches, get_linestyles, get_markers

setup_global()

colors = get_colors()
hatches = get_hatches()
linestyles = get_linestyles()
markers = get_markers()

setup_local()


df = pd.read_csv("./data/nccl_factor.csv")

x = df["factor"]
y = df["dp_time"]

plt.plot(x,y, marker=markers[0], color=colors[1], markerfacecolor='none', markeredgecolor=colors[1], clip_on=False)
plt.xlabel("All-reduce coarsening factor ($k$)")
plt.ylabel("Time (s)")
plt.ylim(0,8)
plt.xlim(1,64)
plt.title("Performance of all-reduce and optimizer phases v/s $k$\n", fontsize=16)
set_aspect_ratio(3/5)
plt.savefig("nccl_factor.pdf", bbox_inches='tight')

==> figs/profiles.py <==
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np 
#plt.style.use('ggplot')

import matplotlib as mpl
from setup_plot import setup_global, setup_local, set_aspect_ratio,  get_colors, get_hatches, get_linestyles, get_markers
from weak_scaling import training_times

setup_global()
colors = get_colors()
hatches = get_hatches()
linestyles = get_linestyles()
markers = get_markers()

setup_local()

df = pd.read_csv("./data/profiles.csv") 


mp = df["mp"][:-1]
dp = df["dp"][:-1]
op = df["op"][:-1]

names = df["name"][:-1]
x = [0.35,0.65]
width = 0.05


b3 = plt.bar(x, op, width, bottom=mp+dp, label="optimizer phase", color=colors[0], edgecolor='black')
b2 = plt.bar(x, dp, width, bottom=mp, label="all-reduce phase", color=colors[2], edgecolor='black')
b1 = plt.bar(x, mp, width, label="inter-layer parallel phase", color=colors[1], edgecolor='black')



xticks = ["W/o memory \n optimization\n$(G_{\mathrm{inter}} = 24)$", "With memory \n optimization \n $(G_{\mathit{inter}} = 6)$"]


plt.xticks(x , xticks, fontsize=14)
plt.xlim(0,1)
plt.ylim(0,100)

plt.legend(loc="upper right")
plt.ylabel("Time (s)")
plt.title("Breakdown of Batch Times\n", fontsize=16)
set_aspect_ratio(3/5)
plt.savefig("./profiles_1.pdf", bbox_inches='tight')

setup_local()

mp = df["mp"][1:]
dp = df["dp"][1:]
op = df["op"][1:]

names = df["name"][:-1]
x = [0.35,0.65]
width = 0.05


b3 = plt.bar(x, op, width, bottom=mp+dp, label="optimizer phase", color=colors[0], edgecolor='black')
b2 = plt.bar(x, dp, width, bottom=mp, label="data parallel phase", color=colors[2], edgecolor='black')
b1 = plt.bar(x, mp, width, label="inter-layer parallel phase", color=colors[1], edgecolor='black')


xticks = ["W/o memory optimisations\n$(G_{\mathit{inter}} = 24)$", "With memory optimisations$(G_{\mathit{inter}} = 6)$"]

plt.xticks(x , xticks)
plt.xlim(0,1)
#plt.yscale('log', base=2)
#plt.ylim(0,150)

plt.legend(loc="best")
plt.ylabel("Time (days)")
set_aspect_ratio(3/5)
plt.savefig("./profiles_2.pdf", bbox_inches='tight')


setup_local()

df = pd.read_csv("./data/pp_degree.csv")
x = df["degree"]
y = df["time"]

plt.plot(x,y,marker=markers[0], color=colors[1], markerfacecolor='none', markeredgecolor=colors[1], clip_on=False)
plt.xlabel("$G_{\mathit{inter}}$")
plt.ylabel("Time (s)")
plt.ylim(0,60)
plt.xlim(6,48)
#plt.title("Effect of Pipeline Depth")
plt.xticks([6,12,18,24,30,36,42,48])
plt.title("Performance of inter-layer parallelism v/s $G_{\mathit{inter}}$\n", fontsize=16)
plt.tight_layout()
set_aspect_ratio(3/5)
plt.savefig("pipeline_degree.pdf",bbox_inches='tight')

==> figs/setup_plot.py <==
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
import matplotlib as mpl
from cycler import cycler
import math

linestyle_tuple = [
     ('solid', 'solid'),      # Same as (0, ()) or '-'
     ('dotted', 'dotted'),    # Same as (0, (1, 1)) or '.'
     ('dashed', 'dashed'),    # Same as '--'
     ('dashdot', 'dashdot'),
     
     ('loosely dotted',        (0, (1, 10))),
     ('dotted',                (0, (1, 1))),
     ('densely dotted',        (0, (1, 1))),

     ('loosely dashed',        (0, (5, 10))),
     ('dashed',                (0, (5, 5))),
     ('densely dashed',        (0, (5, 1))),

     ('loosely dashdotted',    (0, (3, 10, 1, 10))),
     ('dashdotted',            (0, (3, 5, 1, 5))),
     ('densely dashdotted',    (0, (3, 1, 1, 1))),

     ('dashdotdotted',         (0, (3, 5, 1, 5, 1, 5))),
     ('loosely dashdotdotted', (0, (3, 10, 1, 10, 1, 10))),
     ('densely dashdotdotted', (0, (3, 1, 1, 1, 1, 1)))
     
     ]

linestyle_dict = {k : v for k,v in linestyle_tuple}

def setup_global():
    font_entry = fm.FontEntry(
        fname = './gillsans.ttf',
        name='gill-sans')

    # set font
    fm.fontManager.ttflist.insert(0, font_entry) 
    mpl.rcParams['font.family'] = font_entry.name 

    mpl.use('Agg')
    mpl.rcParams['axes.spines.right'] = False
    mpl.rcParams['axes.spines.top'] = False
    mpl.rcParams['font.size'] = 16
    mpl.rcParams['lines.linewidth'] = 2
    mpl.rcParams['lines.markersize'] = 8


def setup_local():
    plt.clf()
    gca().yaxis.grid(linestyle='dashed')
    gca().spines['left'].set_color('#606060')
    gca().spines['bottom'].set_color('#606060')
    global_cycler = cycler(color=get_colors()) + cycler(linestyle=get_linestyles()) 
    gca().set_prop_cycle(global_cycler)
    

def set_aspect_ratio(ratio=3/5, logx=None, logy=None): 
    xleft, xright = gca().get_xlim()
    if logx is not None:
        xleft = math.log(xleft, logx)
        xright = math.log(xright, logx)
    ybottom, ytop = gca().get_ylim()
    if logy is not None:
        ytop = math.log(ytop, logy)
        ybottom = math.log(ybottom, logy)
    gca().set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)

def get_colors():
    return ['#D55E00', '#009E73','#0072B2', '#CC79A7', '#000000', '#E03A3D']

def get_hatches():
    return ['xxx', 'xxxxxx', '\\\\\\\\', '-','/', '+']

def get_linestyles():
    return [
            linestyle_dict['solid'], 
            linestyle_dict['dotted'], 
            linestyle_dict['dashed'],
            linestyle_dict['dashdotted'],
            linestyle_dict['dashdotdotted'],
            linestyle_dict['solid'],
            
    ]

def get_markers():
    return ['^', 's', 'o', 'd', 'x']


==> figs/stat_eff.py <==
import matplotlib.pyplot as plt 
import numpy as np 
import matplotlib as mpl
from setup_plot import setup_global, setup_local, set_aspect_ratio

setup_global()
setup_local()

def smooth(data, kernel_size=10):
    kernel = np.ones(kernel_size) / kernel_size
    return np.convolve(data, kernel, mode='valid')

myelin = np.loadtxt("./data/myelin_loss_final.out")
megatron = np.loadtxt("./data/megatron_loss_final.out")
zero = np.loadtxt("./data/zero_loss_final.out")
ideal = np.loadtxt("./data/single_gpu_loss_final.out")


myelin = myelin.reshape(-1,4).mean(axis=1)


myelin = smooth(myelin,20)
megatron = smooth(megatron,20)
zero = smooth(zero, 50)
ideal = smooth(ideal, 300)


a = min(len(ideal), len(myelin))

plt.plot(np.arange(a), ideal[:a], label='PyTorch')
plt.plot(np.arange(a), myelin[:a], label='AxoNN')
plt.xlabel("Batch number")
plt.ylabel("Batch loss")
plt.ylim(0)
plt.xlim(1,8000)
plt.xticks(np.arange(0, 8001, 1000))
plt.legend()
plt.title("Training GPT-2 small on Wikitext-103\n", fontsize=16)
set_aspect_ratio(3/5)
plt.savefig("./loss.pdf", bbox_inches='tight')

==> figs/strong_scaling.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt 
#plt.style.use('ggplot')
import matplotlib as mpl
mpl.use('Agg')
from matplotlib import pyplot
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio

setup_global()

colors = get_colors()
hatches = get_hatches()
linestyles = get_linestyles()

setup_local()

df = pd.read_csv("./data/strong_scaling.csv")
myelin = np.array(df["myelin"])
megatron = np.array(df["megatron"])
deepspeed = np.array(df["deepspeed"])
batchsize = np.array(df["batchsize"])


def training_times(batch_times, batch_size=16384, seq_length=512, total_tokens=300*1e9):
    return total_tokens*batch_times/(batch_size*seq_length)/(60*60*24)

  
def percentage_utlisation(batch_time, num_layers, hidden_size, num_gpus, batch_size=16384, seq_length=512, vocab=51200):    
    teraflop_in_batch = 96*batch_size*seq_length*num_layers*(hidden_size**2)*(1+seq_length/(6*hidden_size)+(vocab)/(16*num_layers*hidden_size))/(1e12)
    return teraflop_in_batch*100/batch_time/(125*num_gpus)

myelin_training_time = training_times(myelin, batchsize)
deepspeed_training_time = training_times(deepspeed, batchsize)
megatron_training_time = training_times(megatron, batchsize)


gpus = np.array(df["nodes"])*6
ind = np.arange(len(myelin_training_time)) 
width = 0.10
plt.bar(ind, megatron_training_time, width=width, label='Megatron-LM',  color='none', edgecolor=colors[0], hatch=hatches[0], linestyle=linestyles[0])

plt.bar(ind+width, deepspeed_training_time, width=width, label='DeepSpeed',  color='none', edgecolor=colors[1], hatch=hatches[1], linestyle=linestyles[1])


plt.bar(ind+2*width, myelin_training_time, width=width, label='AxoNN', color='none', edgecolor=colors[2], hatch=hatches[2], linestyle=linestyles[2])

plt.ylabel('Time (days)')
plt.xlabel('Number of GPUs')

print(100*(deepspeed_training_time-myelin_training_time)/deepspeed_training_time)

plt.legend(loc='best')

pyplot.yscale('log', base=2)

xticks = [f"{gpu}" for gpu in gpus]
plt.xticks(ind+width, xticks)
plt.yticks([15, 30, 60, 90, 120, 150], [15, 30, 60, 90, 120, 150])
plt.title("Expected Training Times - Strong Scaling\n", fontsize=16)
set_aspect_ratio(3/5, logy=2)
plt.savefig("strong_scaling_estimated_tt.pdf", bbox_inches='tight')

==> figs/weak_scaling.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
import matplotlib as mpl
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio

def training_times(batch_times, batch_size=16384, seq_length=512, total_tokens=300*1e9):
    return total_tokens*batch_times/(batch_size*seq_length)/(60*60*24)

  
def percentage_utlisation(batch_time, num_layers, hidden_size, num_gpus, batch_size=16384, seq_length=512, vocab=51200):    
    teraflop_in_batch = 96*batch_size*seq_length*num_layers*(hidden_size**2)*(1+seq_length/(6*hidden_size)+(vocab)/(16*num_layers*hidden_size))/(1e12)
    return teraflop_in_batch*100/batch_time/(125*num_gpus)


setup_global()
colors = get_colors()
hatches = get_hatches()
linestyles = get_linestyles()
####Plot gpu utilisation#############
setup_local()

df = pd.read_csv("./data/weak_scaling_half_improved.csv")
myelin = np.array(df["myelin"])
megatron = np.array(df["megatron"])
deepspeed = np.array(df["deepspeed"])

ind = np.arange(len(myelin)) 
width = 0.10       
params = np.array(df["param"])
gpus = np.array(df["gpus"])


benchmark = pd.read_csv("./data/benchmark.csv")
layers = benchmark['layers']
hidden = benchmark['hidden']
gpu_util_myelin = percentage_utlisation(myelin, layers, hidden, gpus)
gpu_util_deepspeed = percentage_utlisation(deepspeed, layers, hidden, gpus)
gpu_util_megatron = percentage_utlisation(megatron, layers, hidden, gpus)


plt.bar(ind, gpu_util_megatron, width, color='none', edgecolor=colors[0],label='Megatron-LM', hatch=hatches[0], linestyle=linestyles[0])
plt.bar(ind+width, gpu_util_deepspeed, width, label='DeepSpeed', color='none', edgecolor=colors[1], hatch=hatches[1], linestyle=linestyles[1])
plt.bar(ind+2*width, gpu_util_myelin, width, label='AxoNN', color='none', edgecolor=colors[2], hatch=hatches[2], linestyle=linestyles[2])
#

plt.ylabel('Percentage of peak flop/s (%)')
plt.ylim(0,100)
plt.legend(loc='best')
xticks = [f"{param} B \n ({gpu} GPUs)" for param,gpu in zip(params,gpus)]
plt.xticks(ind+width, xticks)
plt.xlabel('Number of parameters')
plt.title("Percentage of Peak Throughput - Weak Scaling\n", fontsize=16)
set_aspect_ratio(3/5)
plt.savefig("percentage_util.pdf", bbox_inches='tight')

# print("GPU (%)")
# print(np.array(gpu_util_myelin - gpu_util_deepspeed))
print(gpu_util_myelin)
# print(gpu_util_deepspeed)
# print(gpu_util_megatron)

####Plot expected training time#############
setup_local()
print("batch time")
print(myelin)
myelin = training_times(myelin)
megatron = training_times(megatron)
deepspeed = training_times(deepspeed)


plt.bar(ind, megatron, width, color='none', edgecolor=colors[0], hatch=hatches[0], linestyle=linestyles[0], label='Megatron-LM')
plt.bar(ind + width, deepspeed, width, color='none', edgecolor=colors[1], hatch=hatches[1], linestyle=linestyles[1],label='DeepSpeed')
plt.bar(ind+2*width, myelin, width, color='none', edgecolor=colors[2], hatch=hatches[2], linestyle=linestyles[2], label='AxoNN')

plt.ylabel('Time (days)')
plt.xlabel('Number of parameters')
plt.xticks(ind + width , xticks)
plt.yticks([0,30,60,90,120,150,180,210,240,270,300,330])
plt.legend(loc='best')
plt.title("Expected Training Times - Weak Scaling\n", fontsize=16)
set_aspect_ratio(3/5)
plt.savefig("training_times.pdf", bbox_inches='tight')   



# print("days")
print((deepspeed - myelin)/deepspeed)
print(myelin)

